PriMask: Cascadable and Collusion-Resilient Data Masking for Mobile Cloud Inference

Mobile cloud offloading is indispensable for inference tasks based on large-scale deep models. However, transmitting privacy-rich inference data to the cloud incurs concerns. This paper presents the design of a system called PriMask, in which the mobile device uses a secret small-scale neural network called MaskNet to mask the data before transmission. PriMask significantly weakens the cloud's capability to recover the data or extract certain private attributes. The MaskNet is em cascadable in that the mobile can opt in to or out of its use seamlessly without any modifications to the cloud's inference service. Moreover, the mobiles use different MaskNets, such that the collusion between the cloud and some mobiles does not weaken the protection for other mobiles. We devise a {\em split adversarial learning} method to train a neural network that generates a new MaskNet quickly (within two seconds) at run time. We apply PriMask to three mobile sensing applications with diverse modalities and complexities, i.e., human activity recognition, urban environment crowdsensing, and driver behavior recognition. Results show PriMask's effectiveness in all three applications.

==> fig/comparison/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_ori = np.loadtxt('tradeoff_points_PAN.txt')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('testacc_ori.txt', cdf, delimiter='/')







==> fig/driver/cdfs/private_acc/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_ori = np.loadtxt('privacyresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('testacc_ori.txt', cdf, delimiter='/')







==> fig/driver/cdfs/reconstrction_loss/generate_cdf_data_rec.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_ori = np.loadtxt('recresult_ori.csv',delimiter = ',')
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')










==> fig/driver/cdfs/test_acc/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100


testacc_ori = np.loadtxt('hypernetresult.csv',delimiter = ',')[:,0]

#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)

datamax = np.amax(np.amax(testacc_ori))
datamin = np.amin(np.amin(testacc_ori))

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')




==> fig/har/cdfs/anothernet/mixed_cdf/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('privacyresult_ori_1000.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('privacyattacker_fixedwholeuser_multipleseeds_complexnet_1_.csv',delimiter = ',')[:,0]

testacc_adv1 = np.loadtxt('privacyattacker_fixedwholeuser_multipleseeds_simplenet_1_.csv',delimiter = ',')[:,0]
testacc_ori1 = np.loadtxt('privacyattacker_fixedwholeuser_multipleseeds_simplenet2_1_.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori),np.amax(testacc_adv1),np.amax(testacc_ori1)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori),np.amax(testacc_adv1),np.amax(testacc_ori1)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_oriattacknet.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)


for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_complexnet1.txt', cdf, delimiter='/')


data = np.copy(testacc_adv1)


for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_simplenet1.txt', cdf, delimiter='/')



data = np.copy(testacc_ori1)


for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_simplenet2.txt', cdf, delimiter='/')








==> fig/har/cdfs/multiple_attackers/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats



filename1 = 'privacyattacker_111_.csv'
filename2 = 'privacyattacker_250_.csv'
filename3 = 'privacyattacker_428_.csv'
filename4 = 'privacyattacker_666_.csv'
filename5 = 'privacyattacker_1000_.csv'
filename6 = 'privacyattacker_1500_.csv'
filename7 = 'privacyattacker_2333_.csv'
filename8 = 'privacyattacker_4000_.csv'
testacc_1= np.loadtxt(filename1,delimiter = ',')[:,0]
testacc_2= np.loadtxt(filename2,delimiter = ',')[:,0]
testacc_3= np.loadtxt(filename3,delimiter = ',')[:,0]
testacc_4= np.loadtxt(filename4,delimiter = ',')[:,0]
testacc_5= np.loadtxt(filename5,delimiter = ',')[:,0]
testacc_6= np.loadtxt(filename6,delimiter = ',')[:,0]
testacc_7= np.loadtxt(filename7,delimiter = ',')[:,0]
testacc_8= np.loadtxt(filename8,delimiter = ',')[:,0]


my_dict = {}
my_dict['testacc_1'] = testacc_1
my_dict['testacc_2'] = testacc_2
my_dict['testacc_3'] = testacc_3
my_dict['testacc_4'] = testacc_4
my_dict['testacc_5'] = testacc_5
my_dict['testacc_6'] = testacc_6
my_dict['testacc_7'] = testacc_7
my_dict['testacc_8'] = testacc_8

#print(testacc_1.shape)
#exit()
tem = 100
datamax = np.amax([np.amax(testacc_1),np.amax(testacc_2),np.amax(testacc_3),np.amax(testacc_4),np.amax(testacc_5),np.amax(testacc_6),np.amax(testacc_7),np.amax(testacc_8)])
datamin = np.amin([np.amin(testacc_1),np.amin(testacc_2),np.amin(testacc_3),np.amin(testacc_4),np.amin(testacc_5),np.amin(testacc_6),np.amin(testacc_7),np.amin(testacc_8)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros([tem+2,1])



for i in range(tem+2):
    xranged[i,0] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')



savedtxt = np.copy(xranged)

for jjj in range(8):
    number= jjj+1
    datafilename = 'testacc_'+str(number)
    print(datafilename)
    data = np.copy(my_dict[datafilename])
    print(data)
    print(data.shape)
    for i in range(data.shape[0]):
        P1 = np.where(xranged >= data[i]-0.000001)

        sumd[P1[0][0]] = sumd[P1[0][0]]+1
    sumd = sumd/data.shape[0]
    cdf = np.zeros([tem+2,1])
    for i in range(tem+2):
        for j in range(i):
            cdf[i,0] = cdf[i,0]+sumd[j]
    print(cdf)


    savedtxt = np.append(savedtxt,cdf,axis=1)

print(cdf.shape)
print(savedtxt.shape)
np.savetxt('cdf_plot_data.txt', savedtxt, delimiter='\t')













==> fig/har/cdfs/private_acc/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('privacyresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('privacyresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/har/cdfs/reconstruction_loss/generate_cdf_data_rec.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recoveryresult_adv_rec.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recoveryresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/har/cdfs/reconstruction_loss/generate_cdf_data_rec_0.3.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recoveryresult_adv_rec_0.3.csv',delimiter = ',')[:,2]
testacc_ori = np.loadtxt('recoveryresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_0.3.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori_0.3.txt', cdf, delimiter='/')







==> fig/har/cdfs/test_acc_cdf/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/har/cdfs/test_acc_cdf/generate_cdfdata_acc_0.3.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec_0.3.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri_0.3.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec_0.3.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori_0.3.txt', cdf, delimiter='/')







==> fig/har/cdfs/test_acc_cdf_100000/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

testacc_adv_pri = np.loadtxt('hypernetresult_100000.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_100000.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_100000_afterverfication.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/har/cdfs/test_acc_cdf_100000/generate_cdfdata_acc_0.3.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec_0.3.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri_0.3.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec_0.3.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_0.3.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori_0.3.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/reconstruction_loss/comparison/generate_cdf_data_rec.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_adv.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/reconstruction_loss/comparison/generate_cdf_data_rec_ori.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

#testacc_adv = np.loadtxt('recresult_adv.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)
tem = 20
datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+40)
xranged = np.zeros(tem+40)



for i in range(tem+40):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_ori.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+40)
for i in range(tem+40):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori_single.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/reconstruction_loss/generate_cdf_data_rec.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_adv.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/reconstruction_loss/generate_cdf_data_rec_ori.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

#testacc_adv = np.loadtxt('recresult_adv.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_ori)
tem = 20
datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+40)
xranged = np.zeros(tem+40)



for i in range(tem+40):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_ori.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+40)
for i in range(tem+40):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori_single.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/ssim/generate_cdf_data_psnr.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_ssimandpsnr.csv',delimiter = ',')[:,1]
testacc_ori = np.loadtxt('recresult_ssimandpsnr.csv',delimiter = ',')[:,4]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_psnr.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_psnr.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_psnr.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_psnr_random.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/ssim/generate_cdf_data_ssim.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_ssimandpsnr.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ssimandpsnr.csv',delimiter = ',')[:,3]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ssim.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ssim_random.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/ssimandpsnr/generate_cdf_data_psnr.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_ssim_100_adv.csv',delimiter = ',')[:,1]
testacc_ori = np.loadtxt('recresult_ssim_100_ori.csv',delimiter = ',')[:,1]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_psnr.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_psnr_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_psnr.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_psnr_ori.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/ssimandpsnr/generate_cdf_data_ssim.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recresult_ssim_100_adv.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recresult_ssim_100_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_ssim.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ssim_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected_ssim.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ssim_ori.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/test_acc_cdf/comparision/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)
tem = 100
datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec))]
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amax(testacc_adv_rec))]

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)
tem = 100
datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec))]
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amax(testacc_adv_rec))]

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/mnist/cdfs/test_acc_cdf/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)
tem = 100
datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec))]
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amax(testacc_adv_rec))]

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)
tem = 100
datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec))]
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amax(testacc_adv_rec))]

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/nse/cdfs/private_attack/generate_data.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('privacyresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('privacyresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/nse/cdfs/reconstruction_loss/generate_cdf_data_rec.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

testacc_adv = np.loadtxt('recoveryresult_adv_rec.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('recoveryresult_ori.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv.txt', cdf, delimiter='/')



data = np.copy(testacc_ori)
tem = 100
datamax = np.amax([np.amax(testacc_adv),np.amax(testacc_ori)])
datamin = np.amin([np.amin(testacc_adv),np.amin(testacc_ori)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/nse/cdfs/test_acc/generate_cdfdata_acc.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()

data = np.copy(testacc_adv_pri)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_pri.txt', cdf, delimiter='/')



data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_adv_pri),np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_adv_pri),np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori.txt', cdf, delimiter='/')







==> fig/nse/cdfs/test_acc/generate_cdfdata_acc2.py <==
import torch
import torch.nn.functional as F
from torch.autograd import Variable
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy
from scipy import stats

tem = 100

#testacc_adv_pri = np.loadtxt('hypernetresult_adv_pri.csv',delimiter = ',')[:,0]
testacc_ori = np.loadtxt('hypernetresult_ori.csv',delimiter = ',')[:,0]
testacc_adv_rec = np.loadtxt('hypernetresult_adv_rec.csv',delimiter = ',')[:,0]
#print(testacc_1.shape)
#exit()


data = np.copy(testacc_adv_rec)

datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected2.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_adv_rec2.txt', cdf, delimiter='/')


data = np.copy(testacc_ori)

datamax = np.amax([np.amax(testacc_ori),np.amax(testacc_adv_rec)])
datamin = np.amin([np.amin(testacc_ori),np.amin(testacc_adv_rec)])

print(datamax)
print(datamin)
width = (datamax-datamin)/tem
sumd = np.zeros(tem+2)
xranged = np.zeros(tem+2)



for i in range(tem+2):
    xranged[i] = i*width+datamin

np.savetxt('xrange_projected2.txt', xranged, delimiter='/')

for i in range(data.shape[0]):
    P1 = np.where(xranged >= data[i]-0.000001)
    #print(P1[0])
    #print(data[i])
    # print(P1[0][0])
    sumd[P1[0][0]] = sumd[P1[0][0]]+1
#print(data.shape[0])
sumd = sumd/data.shape[0]
cdf = np.zeros(tem+2)
for i in range(tem+2):
    for j in range(i):
        cdf[i] = cdf[i]+sumd[j]
print(cdf)
np.savetxt('cdf_projected_ori2.txt', cdf, delimiter='/')






